Amplitude analysis and branching fraction measurement of $B^{+}\to D^{*-}D^{+}_{s}\pi^{+}$ decays

The decays of the $B^{+}$ meson to the final state $D^{*-}D^{+}_{s}\pi^{+}$ are studied in proton-proton collision data collected with the LHCb detector at centre-of-mass energies of 7, 8, and 13 TeV, corresponding to a total integrated luminosity of 9 fb$^{-1}$. The ratio of branching fractions of the $B^{+}\to D^{*-}D^{+}_{s}\pi^{+}$ and $B^{0}\to D^{*-}D^{+}_{s}$ decays is measured to be $0.173\pm 0.006\pm 0.010$, where the first uncertainty is statistical and the second is systematic. Using partially reconstructed $D^{*+}_{s}\to D^{+}_{s}\gamma$ and $D^{+}_{s}\pi^{0}$ decays, the ratio of branching fractions between the $B^{+}\to D^{*-}D^{*+}_{s}\pi^{+}$ and $B^{+}\to D^{*-}D^{+}_{s}\pi^{+}$ decays is determined as $1.31\pm 0.07\pm 0.14$. An amplitude analysis of the $B^{+}\to D^{*-}D^{+}_{s}\pi^{+}$ decay is performed for the first time, revealing dominant contributions from known excited charm resonances decaying to the $D^{*-}\pi^{+}$ final state. No significant evidence of exotic contributions in the $D^{+}_{s}\pi^{+}$ or $D^{*-}D^{+}_{s}$ channels is found. The fit fraction of the scalar state $T_{c\bar{s} 0}^{\ast}(2900)^{++}$ observed in the $B^{+}\to D^{-}D^{+}_{s}\pi^{+}$ decay is determined to be less than 2.3% at a 90% confidence level.

==> aux/b2dstdspi_dspi_hel.py <==
import numpy as np
import matplotlib.pyplot as plt
from helplot import *

plt.rc("text", usetex=True)
plt.rc("font", family="serif", size=22)

# Create 3D plot axes
fig = plt.figure(figsize = (4.2, 4.2))
ax = fig.add_subplot(111, projection='3d')
fig.subplots_adjust(bottom=0., left = 0., right = 1., top = 1.)

# Helicity angles values for this illustration
theta_d = 70
theta_l = 80
chi = 60

# Construct the plot
Compound(
  Compound(
    Plane("xy", color = 'r', alpha = 0.3).scale(0.7+0.3*yaxis), 
    Compound(
      Arrow("x", color = 'k'), 
      Text("$D_s^+$", 1.1*xaxis, color = 'k')).rotate(zaxis, theta_d), 
    Compound(
      Arrow("x", color = 'k'), 
      Text(r"$\pi^+$", 1.3*xaxis, color = 'k')).rotate(zaxis, 180+theta_d), 
    Angle("xy", theta_d, (0.25, 0.28), color = 'k'), 
    Text(r"$\theta_{D_{s}}^{c\bar{s}}$", 0.4*xaxis-0.05*yaxis, color = 'k').rotate(zaxis, 0.4*theta_d), 
    Point(marker = 'o', color = 'r')
  ).shift(0.7*xaxis), 
  Compound(
    Plane("xy", color = 'b', alpha = 0.3).scale(0.7+0.3*yaxis), 
    Compound(
      Arrow("-x", color = 'k'), 
      Text("$\overline{D}{}^{0}$", -1.3*xaxis, color = 'k')).rotate(zaxis, theta_l), 
    Compound(
      Arrow("-x", color = 'k'), 
      Text(r"$\pi^{-}$", -1.1*xaxis, color = 'k')).rotate(zaxis, 180+theta_l), 
    Angle("xy", theta_l, (0.24, 0.28, 0.32), color = 'k').rotate(zaxis, 180), 
    Text(r"$\theta_D^{c\bar{s}}$", 0.75*xaxis, color = 'k').rotate(zaxis, 180 + theta_l/2.), 
    Point(marker = 'o', color = 'b')
  ).rotate(xaxis, chi).shift(-0.7*xaxis), 
  Line("x", color = "k", linestyle = "--", linewidth = 1).shift(-0.5*xaxis).scale(3.6), 
  Angle("yz", chi, 0.5, color = 'k'), 
  Text(r"$\phi_D^{c\bar{s}}$", 0.6*yaxis, color = 'k').rotate(xaxis, 0.7*chi), 
  Point(marker = 'o', color = 'g'), 
  Arrow("x", color = 'k').scale(0.7), 
  Arrow("-x", color = 'k').scale(0.7), 
  Text(r"$D^{*-}$", -0.55*xaxis+0.1*zaxis, color = 'k'), 
  Text(r"$T_{c\bar{s}}^{++}$", 0.5*xaxis+0.15*zaxis, color = 'k'), 
  Text(r"$B^+$", -0.25*zaxis-0.2*yaxis, color = 'k'), 
).shift(-0.15*xaxis).draw(ax)

scale = 0.9

ax.set_xlim([-1.3*scale, 1.3*scale])
ax.set_ylim([-scale, scale])
ax.set_zlim([-scale, scale])
ax.axis('off')

plt.show()
fig.savefig("b2dstdspi_dspi_hel.pdf")


==> aux/b2dstdspi_dstds_hel.py <==
import numpy as np
import matplotlib.pyplot as plt
from helplot import *

plt.rc("text", usetex=True)
plt.rc("font", family="serif", size=22)

# Create 3D plot axes
fig = plt.figure(figsize = (4.2, 4.2))
ax = fig.add_subplot(111, projection='3d')
fig.subplots_adjust(bottom=0., left = 0., right = 1., top = 1.)

# Helicity angles values for this illustration
theta_d = 70
theta_l = 80
chi = 60

# Construct the plot
Compound(
  Compound(
    Plane("xy", color = 'r', alpha = 0.3).scale(0.8+0.6*yaxis).shift(-0.5*yaxis+0.1*xaxis), 
    Compound(
      Arrow("x", color = 'k'), 
      Text(r"$D_s^+$", 1.*xaxis+0.1*yaxis, color = 'k')), 
    Compound(
      Arrow("-x", color = 'k').scale(1.4), 
      Text(r"$D^{*-}$", -1.3*xaxis+0.15*yaxis, color = 'k')), 
    Compound(
      Arrow("-x", color = 'k'), 
      Text("$\pi^+$", -1.2*xaxis, color = 'k'), 
      Arrow("x", color = 'k'), 
      Text(r"$\overline{T}_{c\bar{c} s}^{0}$", 0.4*xaxis-0.2*yaxis, color = 'k'), 
      Point(marker = 'o', color = 'g'), 
      Text("$B^+$", zero, color = 'k').shift(-0.1*yaxis-0.1*xaxis), 
      Line("x", color = "k", linestyle = "--", linewidth=1).scale(2.), 
    ).shift(-xaxis).rotate(zaxis, 180-theta_d), 
    Angle("xy", theta_d, (0.20, 0.25), color = 'k').rotate(zaxis, 180-theta_d), 
    Text(r"$\theta_{D^*}^{c\bar{c} s}$", 0.53*xaxis, color = 'k').rotate(zaxis, 180-0.4*theta_d), 
    Point(marker = 'o', color = 'r')
  ).shift(0.5*xaxis), 
  Compound(
    Plane("xy", color = 'b', alpha = 0.3).scale(0.7+0.3*yaxis), 
    Compound(
      Arrow("-x", color = 'k'), 
      Text("$\overline{D}{}^{0}$", -1.3*xaxis+0.2*yaxis, color = 'k')).rotate(zaxis, theta_l), 
    Compound(
      Arrow("-x", color = 'k'), 
      Text(r"$\pi^{-}$", -1.1*xaxis, color = 'k')).rotate(zaxis, 180+theta_l), 
    Angle("xy", theta_l, (0.24, 0.28, 0.32), color = 'k').rotate(zaxis, 180), 
    Text(r"$\theta_D^{c\bar{c} s}$", 0.8*xaxis, color = 'k').rotate(zaxis, 180 + theta_l/2.), 
    Point(marker = 'o', color = 'b')
  ).rotate(xaxis, chi).shift(-0.9*xaxis), 
  Line("x", color = "k", linestyle = "--", linewidth = 1).shift(-0.5*xaxis).scale(3.6), 
  Angle("yz", chi, 0.6, color = 'k').shift(-0.2*xaxis), 
  Text(r"$\phi_D^{c\bar{c} s}$", 0.65*yaxis, color = 'k').rotate(xaxis, 0.6*chi).shift(-0.2*xaxis)
).draw(ax)

scale = 0.9

ax.set_xlim([-1.3*scale, 1.3*scale])
ax.set_ylim([-scale, scale])
ax.set_zlim([-scale, scale])
ax.axis('off')

plt.show()
fig.savefig("b2dstdspi_dstds_hel.pdf")


==> aux/b2dstdspi_dstpi_hel.py <==
import numpy as np
import matplotlib.pyplot as plt
from helplot import *

plt.rc("text", usetex=True)
plt.rc("font", family="serif", size=22)

# Create 3D plot axes
fig = plt.figure(figsize = (4.2, 4.2))
ax = fig.add_subplot(111, projection='3d')
fig.subplots_adjust(bottom=0., left = 0., right = 1., top = 1.)

# Helicity angles values for this illustration
theta_d = 70
theta_l = 80
chi = 60

# Construct the plot
Compound(
  Compound(
    Plane("xy", color = 'r', alpha = 0.3).scale(0.8+0.6*yaxis).shift(-0.5*yaxis+0.1*xaxis), 
    Compound(
      Arrow("x", color = 'k'), 
      Text(r"$\pi^+$", 1.*xaxis+0.1*yaxis, color = 'k')), 
    Compound(
      Arrow("-x", color = 'k').scale(1.4), 
      Text(r"$D^{*-}$", -1.3*xaxis+0.15*yaxis, color = 'k')), 
    Compound(
      Arrow("-x", color = 'k'), 
      Text("$D_s^+$", -1.3*xaxis, color = 'k'), 
      Arrow("x", color = 'k'), 
      Text("$\overline{D}{}^{**0}$", 0.4*xaxis-0.15*yaxis, color = 'k'), 
      Point(marker = 'o', color = 'g'), 
      Text("$B^+$", zero, color = 'k').shift(-0.1*yaxis-0.1*xaxis), 
      Line("x", color = "k", linestyle = "--", linewidth=1).scale(2.), 
    ).shift(-xaxis).rotate(zaxis, 180-theta_d), 
    Angle("xy", theta_d, (0.20, 0.25), color = 'k').rotate(zaxis, 180-theta_d), 
    Text(r"$\theta_{D^*}$", 0.5*xaxis, color = 'k').rotate(zaxis, 180-0.4*theta_d), 
    Point(marker = 'o', color = 'r')
  ).shift(0.5*xaxis), 
  Compound(
    Plane("xy", color = 'b', alpha = 0.3).scale(0.7+0.3*yaxis), 
    Compound(
      Arrow("-x", color = 'k'), 
      Text("$\overline{D}{}^{0}$", -1.35*xaxis+0.2*yaxis, color = 'k')).rotate(zaxis, theta_l), 
    Compound(
      Arrow("-x", color = 'k'), 
      Text(r"$\pi^{-}$", -1.1*xaxis, color = 'k')).rotate(zaxis, 180+theta_l), 
    Angle("xy", theta_l, (0.24, 0.28, 0.32), color = 'k').rotate(zaxis, 180), 
    Text(r"$\theta_D$", 0.7*xaxis, color = 'k').rotate(zaxis, 180 + theta_l/2.), 
    Point(marker = 'o', color = 'b')
  ).rotate(xaxis, chi).shift(-0.9*xaxis), 
  Line("x", color = "k", linestyle = "--", linewidth = 1).shift(-0.5*xaxis).scale(3.6), 
  Angle("yz", chi, 0.6, color = 'k').shift(-0.2*xaxis), 
  Text(r"$\phi_D$", 0.65*yaxis, color = 'k').rotate(xaxis, 0.6*chi).shift(-0.2*xaxis)
).draw(ax)

scale = 0.9

ax.set_xlim([-1.3*scale, 1.3*scale])
ax.set_ylim([-scale, scale])
ax.set_zlim([-scale, scale])
ax.axis('off')

plt.show()
fig.savefig("b2dstdspi_dstpi_hel.pdf")


==> aux/helplot.py <==
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from matplotlib.patches import FancyArrowPatch
from scipy.spatial.transform import Rotation
from mpl_toolkits.mplot3d import proj3d

# Some predefined arrays
zero = np.array([0, 0, 0], dtype = np.float64)

xaxis = np.array([1, 0, 0], dtype = np.float64)
yaxis = np.array([0, 1, 0], dtype = np.float64)
zaxis = np.array([0, 0, 1], dtype = np.float64)

xyplane = np.array([[-1, -1, 0], [-1, 1, 0], [1, 1, 0], [1, -1, 0]], dtype = np.float64)
xzplane = np.array([[-1, 0, -1], [-1, 0, 1], [1, 0, 1], [1, 0, -1]], dtype = np.float64)
yzplane = np.array([[0, -1, -1], [0, -1, 1], [0, 1, 1], [0, 1, -1]], dtype = np.float64)

class ArrayBase : 
    """
      Base class for types defined by a numpy array of shape (M, 3), 
      where M is arbitrary and second dimension corresponds to spatial coordinates.
      Implements rotations, shifts and scaling. 
    """
    def rotate(self, axis, angle) : 
        """
          Rotate the object by 'angle' degrees around 'axis'. 
          Returns the rotated object. Does not modify self. 
        """
        rot = Rotation.from_rotvec(np.radians(angle)*axis)
        return self.__class__(rot.apply(self.arr), **self.kwargs)

    def shift(self, vect) : 
        """
          Shift the object by 'vect'. 
          Returns the shifted object. Does not modify self. 
        """
        return self.__class__(self.arr + vect, **self.kwargs)

    def scale(self, fact) : 
        """
          Scale the object by the factor 'fact' (either scalar or 3-vector). 
          Returns the scaled object. Does not modify the self. 
        """
        return self.__class__(self.arr*fact, **self.kwargs)


class Plane(ArrayBase) : 
    """
      Plane in 3D defined by four points. Is represented by a rectangle. 
    """
    def __init__(self, descr = "xy", **kwargs) : 
        """
          Constructor for the plane object. 'descr' is one of 
            - String 'xy', 'xy' or 'yz': defines a plane positioned at zero 
              represented by a 2x2 rectangle in the orientation given by `descr`
            - 2D numpy array of shape (M, 3), where M is the number of points 
              (typically 4 for the rectangular representation of a plane)
          Optionally, '**kwargs' can be provided and passed on to draw method
          (in this case, 'axis3d.plot'). 
        """
        if isinstance(descr, str) : 
            if descr == "xy" : 
                self.arr = xyplane
            elif descr == "xz" : 
                self.arr = xzplane
            elif descr == "yz" : 
                self.arr = yzplane
        else : 
            self.arr = descr
        self.kwargs = kwargs

    def draw(self, ax) : 
        """
          Draw the rectangle (or any other representation) using triangulation. 
        """
        ax.plot_trisurf(self.arr[:,0], self.arr[:,1], self.arr[:,2], **self.kwargs)

class Angle : 
    """
      Angle between lines or planes represented by one or several arcs. 
    """
    def __init__(self, origin, angle, radius, norm = None, start = None, **kwargs) : 
        """
          Constructor for the angle. Two patterns are recognised: 
            * If 'origin' is a string: 
              - 'origin' is one of 'xy', 'xz' or 'yz' that gives the orientation of the plane 
                in which the angle is defined
              - 'norm' and 'start' are ignored. 
            * If 'origin' is a numpy array: 
              - 'origin' is the vector of coordinates of the vertex
              - 'norm' is the unit normal to the plane in which the angle is defined
              - 'start' is the unit vector from which the angle will be counted
          And in both cases 
            - 'angle' is the angle in degrees
            - 'radius' is the radius of a single arc (if float) or several arcs 
              (if a list or tuple of floats)
          Optionally, '**kwargs' can be provided and passed on to draw method
          (in this case, 'axis3d.plot_trisurf'). 
        """
        if isinstance(origin, str) : 
            if origin == "xy" : 
                self.norm = zaxis
                self.start = xaxis
            elif origin == "xz" : 
                self.norm = -yaxis
                self.start = xaxis
            elif origin == "yz" : 
                self.norm = xaxis
                self.start = yaxis
            self.origin = zero
        else : 
            self.origin = origin
            self.norm = norm
            self.start = start
        self.angle = angle
        self.radius = radius
        self.kwargs = kwargs

    def rotate(self, axis, angle) : 
        """
          Rotate the object by 'angle' degrees around 'axis'. 
          Returns the rotated object. Does not modify self. 
        """
        rot = Rotation.from_rotvec(np.radians(angle)*axis)
        return Angle(rot.apply(self.origin), self.angle, self.radius, rot.apply(self.norm), rot.apply(self.start), **self.kwargs)

    def shift(self, vect) : 
        """
          Shift the object by 'vect'. 
          Returns the shifted object. Does not modify self. 
        """
        return Angle(self.origin + vect, self.angle, self.radius, self.norm, self.start, **self.kwargs)

    def scale(self, fact) : 
        """
          Scale the object by the factor 'fact' (either scalar or 3-vector). 
          Returns the scaled object. Does not modify the self. 
        """
        return Angle(self.origin, self.angle, self.radius*fact, self.norm, self.start, **self.kwargs)

    def draw(self, ax) : 
        """
          Draw the Angle object
        """
        arc_resolution = 30
        u = self.start
        v = np.cross(self.norm, u)
        angles = np.linspace(0., np.radians(self.angle), arc_resolution)
        radius = self.radius if type(self.radius) in [list, tuple] else [ self.radius ]
        for r in radius : 
            arc_points = self.origin + r*(np.outer(np.cos(angles),u) + np.outer(np.sin(angles),v))
            ax.plot(arc_points[:,0], arc_points[:,1], arc_points[:,2], **self.kwargs)

class Arrow3D(FancyArrowPatch):
    """
      Auxiliary class for drawing the arrow in 3D. 
    """
    def __init__(self, xs, ys, zs, *args, **kwargs):
        FancyArrowPatch.__init__(self, (0, 0), (0, 0), *args, **kwargs)
        self._verts3d = xs, ys, zs

    def draw(self, renderer):
        xs3d, ys3d, zs3d = self._verts3d
        xs, ys, zs = proj3d.proj_transform(xs3d, ys3d, zs3d, renderer.M)
        self.set_positions((xs[0], ys[0]), (xs[1], ys[1]))
        FancyArrowPatch.draw(self, renderer)


class Line(ArrayBase) : 
    """
      Line represented by two points in space
    """
    def __init__(self, descr, **kwargs) : 
        """
          Constructor for the line. Two patterns are recognised: 
            * If 'descr' is the string, one of 'x', 'y', 'z', '-x', '-y', '-z': 
              - Line segment starting at zero and of unit length along the axis given by 'descr'. 
            * If 'descr' is the numpy array of shape (2,3): line between two arbitrary points. 
          Optionally, '**kwargs' can be provided and passed on to draw method
          (in this case, 'axis3d.plot'). 
        """
        if isinstance(descr, str) : 
            if descr == 'x' : 
                self.arr = np.stack([zero, xaxis], axis = 0)
            elif descr == 'y' : 
                self.arr = np.stack([zero, yaxis], axis = 0)
            elif descr == 'z' : 
                self.arr = np.stack([zero, zaxis], axis = 0)
            elif descr == '-x' : 
                self.arr = np.stack([zero, -xaxis], axis = 0)
            elif descr == '-y' : 
                self.arr = np.stack([zero, -yaxis], axis = 0)
            elif descr == '-z' : 
                self.arr = np.stack([zero, -zaxis], axis = 0)
        else : 
            self.arr = descr
        self.kwargs = kwargs

    def draw(self, ax) : 
        """
          Draw the line
        """
        ax.plot([self.arr[0,0], self.arr[1,0]], 
                [self.arr[0,1], self.arr[1,1]], 
                [self.arr[0,2], self.arr[1,2]], 
                **self.kwargs)


class Arrow(Line) : 
    """
      Arrow represented by two points in space ('from'->'to'). 
      Uses 'Line' as base class and the same constructor. 
    """
    def draw(self, ax) : 
        """
          Draw the arrow. 
        """
        arrow = Arrow3D([self.arr[0,0], self.arr[1,0]], 
                        [self.arr[0,1], self.arr[1,1]], 
                        [self.arr[0,2], self.arr[1,2]], 
                        arrowstyle = '-|>', mutation_scale=20, **self.kwargs)
        ax.add_artist(arrow)


class Point(ArrayBase) : 
    """
      Point in space. 
    """
    def __init__(self, arr = zero, **kwargs) : 
        """
          Constructor. 
          'arr' is the array of 3 elements representing the coordinates of the point. 
          Optionally, '**kwargs' can be provided and passed on to draw method
          (in this case, 'axis3d.scatter'). 
        """
        self.arr = arr
        self.kwargs = kwargs

    def draw(self, ax) : 
        """
          Draw the point. 
        """
        ax.scatter(self.arr[0], self.arr[1], self.arr[2], **self.kwargs)


class Text : 
    """
      Text label bound to a point in 3D space. 
    """
    def __init__(self, text, coord, **kwargs) : 
        """
          Constructor for Text object. 
          - 'text' is the text label (string). 
          - 'coord' is the 3-element array of coordinates in space
          Optionally, '**kwargs' can be provided and passed on to draw method
          (in this case, 'axis3d.text'). 
        """
        self.text = text
        self.arr = coord
        self.kwargs = kwargs

    def rotate(self, axis, angle) : 
        """
          Rotate the object by 'angle' degrees around 'axis'. 
          Returns the rotated object. Does not modify self. 
        """
        rot = Rotation.from_rotvec(np.radians(angle)*axis)
        return Text(self.text, rot.apply(self.arr), **self.kwargs)

    def shift(self, vect) : 
        """
          Shift the object by 'vect'. 
          Returns the shifted object. Does not modify self. 
        """
        return Text(self.text, self.arr + vect, **self.kwargs)

    def scale(self, fact) : 
        """
          Scale the object by the factor 'fact' (either scalar or 3-vector). 
          Returns the scaled object. Does not modify the self. 
        """
        return Text(self.text, self.arr*fact, **self.kwargs)

    def draw(self, ax) : 
        """
          Draw the text
        """
        ax.text(self.arr[0], self.arr[1], self.arr[2], self.text, **self.kwargs)


class Compound : 
    """
      Compound can merge several objects such that they can be rotated, 
      shifted, scaled and drawn together. 
    """
    def __init__(self, *elements) : 
        """
          Constructor for coumpound object. Takes objects to be combined as arguments. 
        """
        self.elements = elements

    def rotate(self, axis, angle) : 
        """
          Rotate the object by 'angle' degrees around 'axis'. 
          Returns the rotated object. Does not modify self. 
        """
        return Compound(*[ i.rotate(axis, angle) for i in self.elements ])

    def shift(self, vect) : 
        """
          Shift the object by 'vect'. 
          Returns the shifted object. Does not modify self. 
        """
        return Compound(*[ i.shift(vect) for i in self.elements ])

    def scale(self, factor) : 
        """
          Scale the object by the factor 'fact' (either scalar or 3-vector). 
          Returns the scaled object. Does not modify the self. 
        """
        return Compound(*[ i.scale(factor) for i in self.elements ])

    def draw(self, ax) : 
        """
          Draw the compound object. 
        """
        for i in self.elements : i.draw(ax)

